SySCoRe: Synthesis via Stochastic Coupling Relations

We present SySCoRe, a MATLAB toolbox that synthesizes controllers for stochastic continuous-state systems to satisfy temporal logic specifications. Starting from a system description and a co-safe temporal logic specification, SySCoRe provides all necessary functions for synthesizing a robust controller and quantifying the associated formal robustness guarantees. It distinguishes itself from other available tools by supporting nonlinear dynamics, complex co-safe temporal logic specifications over infinite horizons and model-order reduction. To achieve this, SySCoRe generates a finite-state abstraction of the provided model and performs probabilistic model checking. Then, it establishes a probabilistic coupling to the original stochastic system encoded in an approximate simulation relation, based on which a lower bound on the satisfaction probability is computed. SySCoRe provides non-trivial lower bounds for infinite-horizon properties and unbounded disturbances since its computed error does not grow linearly in the horizon of the specification. It exploits a tensor representation to facilitate the efficient computation of transition probabilities. We showcase these features on several benchmarks and compare the performance of the tool with existing tools.

==> Figures/MatlabResults/MakeFiguresPretty.m <==
%% Generate LaTeX figure for package delivery benchmark

openfig('PDsatProb.fig');
h = gcf;

colorbar off
xlim([-6 6])
ylim([-6 6])
zlim([0 1])
xlabel('$x_1$','interpreter','latex', 'FontSize', 18)
ylabel('$x_2$','interpreter','latex', 'FontSize', 18)
zlabel('Satisfaction probability','interpreter','latex', 'FontSize', 18)
title('')

set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
set(gca,'XTick',[-6, -2, 2, 6]);
set(gca,'YTick',[-6, -2, 2, 6]);
set(gca,'ZTick',[0, 0.5, 1]);

print(h,'PDsatProb.pdf','-dpdf')
close(h)

%%
openfig('VdP_SatProb_final.fig');
h = gcf;

colorbar off
xlim([-3 3])
ylim([-3 3])
zlim([0 1])
xlabel('$x_1$','interpreter','latex', 'FontSize', 18)
ylabel('$x_2$','interpreter','latex', 'FontSize', 18)
zlabel('Satisfaction probability','interpreter','latex', 'FontSize', 18)
title('')

set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
set(gca,'XTick',[-3, -1, 1, 3]);
set(gca,'YTick',[-3, -1, 1, 3]);
set(gca,'ZTick',[0, 0.5, 1]);

print(h,'VdP_SatProb.pdf','-dpdf')
close(h)

%%
openfig('E:\Users\Rob en Birgit\Surfdrive\PhD\BASsatProb.fig');
h = gcf;

colorbar off
xlim([15 26])
ylim([13 20])
xlabel('$x_{r,1}$','interpreter','latex', 'FontSize', 18)
ylabel('$x_{r,2}$','interpreter','latex', 'FontSize', 18)
title('Satisfaction probability','interpreter','latex', 'FontSize', 18)

set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
set(gca,'XTick',[15, 18, 21, 24]);
set(gca,'YTick',[13, 15, 17, 19]);

print(h,'BASsatProb.pdf','-dpdf')
%close(h)

%matlab2tikz() - out of memory

% export to pdf

